Tables of parameters of symmetric configurations $v_{k}$

Tables of the currently known parameters of symmetric configurations are given. Formulas for parameters of the known infinite families of symmetric configurations are presented as well. The results of the recent paper [18] are used. This work can be viewed as an appendix to [18], in the sense that the tables given here cover a much larger set of parameters.

==> anc/dataTable4.1.csv <==
Table 4.1. Parameters of configurations v'_n with BDC incidence matrices, v' < G(n), n=k^{\#}, k^{\#}+1,...,k', by (ii) of Section 3 from the cyclic projective plane PG(2,q)

25, 3, 217, 12,7,7, 2, 19, 434, 493, 19, 493 
25, 7, 93, 8,3,3,3,3,3,3, 4, 17, 372, 399, 17, 399 
25, 7, 93, 8,3,3,3,3,3,3, 5, 20, 465, 567, 19, 493 
25, 7, 93, 8,3,3,3,3,3,3, 6, 23, 558, 745, 20, 567 
32, 7, 151, 0,5,5,6,5,6,6, 6, 25, 906, 961, 25, 961 
37, 3, 469, 16,9,13, 2, 25, 938, 961, 25, 961 
43, 3, 631, 19,13,12, 2, 31, 1262, 1495, 30, 1361 
49, 3, 817, 21,16,13, 2, 34, 1634, 1877, 33, 1719 
61, 3, 1261, 25,21,16, 2, 41, 2522, 2611, 40, 2565 
64, 3, 1387, 27,19,19, 2, 46, 2774, 3407, 42, 2795 
64, 19, 219, 11,3,18, 7, 32, 1533, 1569, 32, 1569 
64, 19, 219, 11,3,18, 8, 35, 1752, 1975, 34, 1877 
64, 19, 219, 11,3,18, 9, 38, 1971, 2293, 35, 1975 
64, 19, 219, 11,3,18, 10, 41, 2190, 2611, 37, 2199 
64, 19, 219, 11,3,18, 17, 62, 3723, 6431, 48, 3775 
64, 19, 219, 11,3,18, 18, 65, 3942, 7187, 50, 4189 
67, 3, 1519, 28,19,21, 2, 47, 3038, 3609, 44, 3193 
73, 3, 1801, 28,27,19, 2, 47, 3602, 3609, 47, 3609 
79, 3, 2107, 31,21,28, 2, 52, 4214, 4541, 51, 4381 
81, 7, 949, 4,13,13,13,13,13,13, 6, 69, 5694, 8291, 58, 5703 
81, 7, 949, 4,13,13,13,13,13,13, 5, 56, 4745, 5451, 54, 4747 
97, 3, 3169, 39,28,31, 2, 67, 6338, 7639, 62, 6431 
103, 3, 3571, 39,28,37, 2, 67, 7142, 7639, 65, 7187 
107, 7, 1651, 24,15,15,13,15,13,13, 6, 89, 9906, 13557, 75, 9965 
107, 7, 1651, 24,15,15,13,15,13,13, 5, 76, 8255, 10179, 69, 8291 
109, 3, 3997, 43,36,31, 2, 74, 7994, 9507, 69, 8291 
109, 7, 1713, 8,15,15,19,15,19,19, 6, 83, 10278, 12041, 77, 10409
121, 37, 399, 14,3_{36}, 25, 89, 9975, 13557, 76, 10179 
127, 3, 5419, 49,43,36, 2, 85, 10838, 12821, 80, 11127 
128, 7, 2359, 24,21,21,14,21,14,14, 6, 94, 14154, 15769, 91, 15085
137, 7, 2701, 24,15,15,23,15,23,23, 6, 99, 16206, 17081, 96, 16243

Table 4.1. Continue

139, 3, 6487, 52,39,49, 2, 91, 12974, 15085, 86, 13075 
149, 7, 3193, 12,25,25,21,25,21,21, 6, 117, 19158, 25035, 104, 19163
149, 7, 3193, 12,25,25,21,25,21,21, 5, 96, 15965, 16243, 96, 16243
121, 3, 4921, 48,37,37, 2, 85, 9842, 12821, 75, 9965 
121, 7, 2109, 21,20,13,13,21,13,21, 6, 86, 12654, 13075, 85, 12821
121, 37, 399, 14,3,36, 20, 71, 7980, 8661, 69, 8291 
151, 3, 7651, 57,43,52, 2, 100, 15302, 17663, 93, 15453 
151, 7, 3279, 32,19,19,21,19,21,21, 6, 127, 19674, 28921, 105, 19769
151, 7, 3279, 32,19,19,21,19,21,21, 5, 108, 16395, 20831, 97, 16715
151, 7, 3279, 32,19,19,21,19,21,21, 4, 89, 13116, 13557, 87, 13417
157, 3, 8269, 61,48,49, 2, 109, 16538, 21167, 97, 16715 
163, 3, 8911, 63,49,52, 2, 112, 17822, 27043, 102, 18437 
163, 7, 3819, 32,25,25,19,25,19,19, 6, 127, 22914, 28921, 114, 23529
163, 7, 3819, 32,25,25,19,25,19,19, 5, 108, 19095, 20831, 104, 19163
169, 3, 9577, 64,57,49, 2, 113, 19154, 22847, 104, 19163 
179, 7, 4603, 24,21,21,31,21,31,31, 6, 129, 27618, 30151, 124, 27897
181, 3, 10981, 67,63,52, 2, 119, 21962, 25823, 111, 22217 

==> anc/dataTable4.2.csv <==
Table 4.2. Parameters of configurations v'_n with BDC incidence matrices, v' < G(n), n=k^{\#}, k^{\#}+1,...,,k', by (ii) and (iii) of Section 3 from the cyclic punctured affine plane AG(2,q)  

16, 3, 85, 8,4,4, 2, 12, 170, 171, 12, 171  
31, 3, 320, 14,9,8, 2, 22, 640, 713, 21, 667  
37, 3, 456, 16,9,12, 2, 25, 912, 961, 25, 961  
49, 4, 600, 16,12,9,12, 3, 34, 1800, 1877, 34, 1877  
49, 6, 400, 4,9,12,8,8,8, 5, 36, 2000, 2011, 36, 2011  
53, 4, 702, 17,12,10,14, 3, 37, 2106, 2199, 37, 2199  
61, 3, 1240, 25,16,20, 2, 41, 2480, 2611, 39, 2505  
61, 4, 930, 18,18,12,13, 3, 42, 2790, 2795, 42, 2795  
61, 5, 744, 18,9,10,12,12, 4, 45, 2976, 3375, 43, 3015  
61, 6, 620, 15,8,8,10,8,12, 5, 47, 3100, 3609, 44, 3193  
64, 9, 455, 0,8,8,8,8,8,8,8,8, 8, 56, 3640, 5451, 48, 3775  
64, 9, 455, 0,8,8,8,8,8,8,8,8, 7, 48, 3185, 3775, 44, 3193  
67, 3, 1496, 26,24,17, 2, 43, 2992, 3015, 43, 3015  
71, 5, 1008, 8,14,15,16,18, 4, 50, 4032, 4189, 50, 4189  
73, 3, 1776, 30,21,22, 2, 51, 3552, 4381, 47, 3609  
79, 3, 2080, 32,25,22, 2, 54, 4160, 4747, 50, 4189  
79, 6, 1040, 8,14,13,14,18,12, 5, 56, 5200, 5451, 56, 5451  
79, 6, 1040, 18,12,8,14,13,14, 2, 50, 4160, 4189, 50, 4189  
81, 4, 1640, 25,20,16,20, 3, 57, 4920, 5547, 55, 5197  
81, 4, 1640, 25,20,16,20, 1, 45, 3280, 3375, 45, 3375  
81, 8, 820, 16,8,8,8,9,12,8,12, 7, 64, 5740, 7055, 59, 5823 
81, 8, 820, 16,8,8,8,9,12,8,12, 6, 56, 4920, 5451, 55, 5187 
83, 8, 861, 6,10,10,10,15,11,10,11, 7, 66, 6027, 7515, 60, 6039 
83, 8, 861, 6,10,10,10,15,11,10,11, 6, 56, 5166, 5451, 55, 5187 
89, 4, 1980, 26,25,18,20, 3, 62, 5940, 6431, 60, 6039  
89, 8, 990, 17,8,10,12,8,10,10,14, 7, 65, 6930, 7187, 64, 7055 
97, 3, 3136, 37,34,26, 2, 63, 6272, 6783, 62, 6431  
97, 4, 2352, 29,26,20,22, 3, 69, 7056, 8291, 65, 7187  
97, 6, 1586, 21,20,14,16,14,12, 5, 69, 7930, 8291, 69, 8291   
101, 4, 2550, 30,25,20,26, 3, 70, 7650, 8435, 68, 7913  
101, 4, 2550, 30,25,20,26, 1, 55, 5100, 5197, 55, 5197  
103, 3, 3536, 41,32,30, 2, 71, 7072, 8661, 65, 7187  
103, 6, 1768, 24,18,14,17,14,16, 5, 80, 8840, 11127, 72, 8947 
103, 6, 1768, 24,18,14,17,14,16, 4, 66, 7072, 7515, 65, 7187  
103, 6, 1768, 24,18,14,17,14,16, 2, 70, 7072, 8435, 65, 7187  
107, 8, 1431, 17,15,10,13,10,12,17,13, 7, 77, 10017, 10409, 76, 10179  
107, 8, 1431, 17,15,10,13,10,12,17,13, 3, 73, 8586, 9027, 71, 8661 

Table 4.2. Continue

109, 3, 3960, 42,30,37, 2, 72, 7920, 8947, 69, 8291  
109, 4, 2970, 32,26,22,29, 3, 76, 8910, 10179, 72, 8947  
109, 6, 1980, 12,19,24,18,18,18, 5, 84, 9900, 12319, 75, 9965 
109, 9, 1320, 8,14,20,10,13,10,12,10,12, 8, 78, 10560, 10599, 78, 10599  
113, 4, 3192, 32,32,24,25, 3, 80, 9576, 11127, 75, 9965  
113, 7, 1824, 10,20,14,17,22,16,14, 6, 80, 10944, 11127, 80, 11127  
121, 4, 3660, 36,30,25,30, 3, 86, 10980, 13075, 80, 11127   
121, 4, 3660, 36,30,25,30, 1, 66, 7320, 7515, 66, 7515  
121, 5, 2928, 16,24,28,25,28, 4, 88, 11712, 13491, 83, 12041 
125, 4, 3906, 37,32,26,30, 3, 89, 11718, 13557, 83, 12041   
125, 8, 1953, 24,16,14,15,13,16,12,15, 7, 96, 13671, 16243, 90, 13935  
125, 8, 1953, 24,16,14,15,13,16,12,15, 3, 93, 11718, 15453, 83, 12041  
127, 3, 5376, 49,36,42, 2, 85, 10752, 12821, 79, 10817  
127, 6, 2688, 28,18,18,21,18,24, 5, 100, 13440, 17663, 88, 13491 
127, 6, 2688, 28,18,18,21,18,24, 4, 82, 10752, 11629, 79, 10817 
131, 5, 3432, 19,24,32,26,30, 4, 91, 13728, 15085, 90, 13935   
137, 4, 4692, 40,32,29,36, 3, 98, 14076, 16925, 91, 15085   
139, 3, 6440, 54,41,44, 2, 95, 12880, 15935, 86, 13075  
149, 4, 5550, 42,41,32,34, 3, 106, 16650, 20271, 97, 16715  
151, 3, 7600, 58,44,49, 2, 102, 15200, 18437, 92, 15235  
151, 6, 3800, 18,24,32,26,25,26, 2, 93, 15200, 15453, 93, 15453


==> anc/dataTable6.1.csv <==
Table 6.1. Values of v for which a cyclic symmetric configuration  v_k  exists,5 <= k <= 51, P(k) <= v <= G(k),-,1   

5,21,21,21,a,22,t,23,23,100  
6,31,31,31,a,32,t,33,34,c,35,35,100  
7,43,48,48,b,49,50,48,51,100  
8,57,57,57,a,58,t,59,c,62,c,63,b,64,-,68,63,69,100  
9,73,73,73,a,74,t,75,c,79,c,80,b,81,c,84,c,85,-,88,85,89,100  
10,91,91,91,a,92,t,93,c,106,c,107,-,109,110,c,107,111,100  
11,111,120,120,b,121,c,132,c,133,a,134,c,135,-,144,135,145,100  
12,133,133,133,a,134,t,135,c,155,c,156,c,157,c,158,159,160,c,168,b,161,-,170,161,171,100  
13,157,168,168,b,169,c,182,c,183,a,184,c,192,c,193,-,212,193,213,100  
14,183,183,183,a,184,t,185,c,224,c,225,-,254,225,255,100  
15,211,255,255,b,256,c,260,c,263,c,272,c,273,a,288,b,267,-,302,267,303,95  
16,241,255,255,b,272,c,273,a,288,b,307,a,313,317,318,320,-,354,320,355,43  
17,273,273,273,a,274,t,288,b,307,a,342,c,343,349,353,360,b,381,a,356,-,398,356,399,42  
18,307,307,307,a,342,c,360,b,381,a,389,391,395,-,398,401,403,-,432,403,433,32  
19,343,345,s,t,360,b,381,a,445,450,453,455,-,458,460,-,492,460,493,29  
20,381,381,381,a,382,482,497,498,501,-,503,506,c,505,-,509,528,b,553,a,511,-,566,511,567,37  
21,421, 423,s,t,506,c,528,b,553,a,586,589,591,592,594,595,597,598,624,b,600,-,666,600,667,32  
22,463, 465,br,t,506,c,528,b,553,a,624,b,633,637,640,-,642,651,a,644,-,712,644,713,33  

Table 6.1. Continue 1

23,507, 509,br,t,528,b,553,a,624,b,651,a,683,686,-,688,692,695,-,700,728,b,702,-,744,702,745
24,553,553,553,a,554,t,624,b,651,a,728,b,738,739,742,747,-,749,752,753,755,757,a,812,c,840,b,757,-,850,757,851  
25,601, 602_s,624,b,651,a,728,b,757,a,812,c,830,840,b,871,a,930,c,960,b,837,-,960,837,961
26,651,651,651,a,652,t,728,b,757,a,812,c,840,b,871,a,885,888,895,900,903,905,-,907,910,-,913,915,-,917,919,-,925,927,930,c,960,b,929,-,984,929,985  
27,703, 704_s,728,b,757,a,812,c,840,b,871,a,930,c,960,b,970,971,972,975,977,978, 985,987,988,991,993,a,993,-,997,1000,1001,1003,-,1015,1023,b,1057,a,1017,-,1106,1017,1107  
28,757,757,757,a,758,t,812,c,840,b,871,a,930,c,960,b,993,a,1006,1023,b,1045,1051,1053,1057,a,1063,-,1067,1070,-,1972,1074,1075,1077,1079,-,1170,1079,1171  
29,813, 815,s,t,840,b,871,a,930,c,960,b,993,a,1023,b,1057,a,1091,1127,1135,1137,1141,1143,1145,1146,1151,-,1246,1151,1247
30,871,871,871,a,872,t,930,c,960,b,993,a,1023,b,1057,a,1196,1198,-,1201,1206,1207,1216,1217,1219,-,1224,1332,c,1226,-,1360, 1226,1361  
31,931, 933,br,t,960,b,993,a,1023,b,1057,a,1298,1309,1314,1315,1320,1321,1324,1325,1332,c,1330,-,1335,1339,-,1346,1368,b,1348,-,1494,1348,1495  
32,993,993,993,a,994,t,1023,b,1057,a,1332,c,1366,1368,b,1383,1388,1391,-,1395,1397,1398,1400,1401,1403,1407,a,1406,-,1409,1411,-,1414,1416,1420,1421,1424,-,1434,1436,-,1568,1436,1569  
 
Table 6.1. Continue 2

33,1057,1057,1057,a,1058,t,1332,c,1368,b,1407,a,1492,1506,1507,1515,1518,1520,1521,1528,1529,1533,1535,1537,1540,1542,1543,1545,1547,-,1553,1555,-,1559,1640,c,1680,b,1561,-,1718, 1561,1719  
34,1123, 1125,br,t,1332,c,1368,b,1407,a,1640,c,1664,1665,1670,1676,1680,b,1686,1693,1698,1699,1702,1705,1708,-,1712,1714,1717,1721,1723,a,1723,-,1726,1728,1730,-,1742,1744,-,1752,1806,c,1848,b,1754,-,1876,1754,1877  
35,1191, 1193,s,t,1332,c,1368,b,1407,a,1640,c,1680,b,1723,a,1777,1781,1783,1788,1792,1793,1795,1798,1800,-,1803,1806,c,1805,-,1807,1810,1812,-,1815,1848,b,1893,a,1817,-,1974,1817,1975  
36,1261, 1262_s,1332,c,1368,b,1407,a,1640,c,1680,b,1723,a,1806,c,1848,b,1853,1855,1860,1867,-,1870,1872,-,1876,1878,1882,-,1884,1893,a,1886,-,2010,1886,2011
37,1333, 1335,s,t,1368,b,1407,a,1640,c,1680,b,1723,a,1806,c,1848,b,1892,1893,a,1910,1922,1930,1934,1938,1943,1944,1947,-,1953,1957,1959,1960,1962,1963,1965,-,1967,1969,2162,c,1972,-,2198,1972,2199  
38,1407,1407,1407,a,1640,c,1680,b,1723,a,1806,c,1848,b,1893,a,2059,2061,2073,2088,2089,2092,2094,2096,2097,2099,-,2101,2103,2105,-,2108,2110,2111,2114,-,2116,2118,2123,2124,2126,-,2130,2135,-,2153,2155,-,2157,2162,c,2159,-,2164,2166,-,2170,2208,b,2257,a,2172,-,2292,2172,2293

Table 6.1. Continue 3

39,1483, 1485,br,t,1640,c,1680,b,1723,a,1806,c,1848,b,1893,a,2162,c,2187,2195,2208,b,2240,2241,2243,2247,2248,2251,2252,2254,2255,2257,a,2258,-,2260,2263,-,2265,2269,2270,2277,-,2279,2281,2283,2287,2289,-,2309,2311,2313,-,2328,2400,b ,2451,a ,2330,-,2504,2330,2505  
40,1561, 1563,s,t,1640,c,1680,b,1723,a,1806,c,1848,b,1893,a,2162,c,2208,b,2257,a,2326,2338,2345,2349,2353,2355,2357,2360,2361,2363,2364,2366,-,2368,2370,2372,2374,-,2377,2379,-,2381,2387,-,2389,2393,2395,-,2397,2399,2400,b,2401,2403,2404,2406,2407,2409,2411,-,2418,2451,a,2420,-,2436,2438,-,2564,2438,2565  
41,1641, 1643,s,t,1680,b,1723,a,1806,c,1848,b,1893,a,2162,c,2208,b,2257,a,2345,2399,2400,b,2436,2449,2451,a ,2459,2460,2465,2471,2472,2479,2480,2483,2485,2491,2493,2494,2496,-,2500,2502,2503,2505,2507,-,2513,2515,-,2525,2528,-,2540,2542,2544,-,2610,2544,2611
42,1723,1723,1723,a,1724,t,1806,c,1848,b,1893,a,2162,c,2208,b,2257,a,2400,b,2451,a,2510,2522,2539,2541,2557,-,2559,2562,2564,2566,-,2568,2570,2573,2577,2578,2580,-,2584,2586,-,2590,2593,2595,2597,-,2601,2603,-,2610,2612,2613,2615,-,2626,2756,c,2628,-,2794,2628,2795  
 
Table 6.1. Continue 4

43,1807, 1809,br,t,1848,b,1893,a,2162,c,2208,b,2257,a,2400,b,2451,a,2684,2686,2688,2715,2725,2728,2734,2737,2739,2744,2752,2756,c,2757,2759,2762,2763,2766,-,2768,2771,2772,2776,2777,2783,2786,-,2789,2791,2792,2794,-,2798,2800,2801,2808,b,2803,-,2811,2813,-,2815,2817,-,2858,2863,a,2860,-,3014,2860,3015  
44,1893,1893,1893,a,1894,t,2162,c,2208,b,2257,a,2400,b,2451,a ,2756,c,2808,b,2811,2821,2826,2834,2836,2844,2848,2849,2861,2862,2863,a,2865,-,2867,2870,2871,2873,-,2875,2879,-,2881,2884,2887,2890,-,2895,2898,2899,2901,-,2912,2914,2916,-,3192,2916,3193  
45,1981, 1983,s,t,2162,c,2208,b,2257,a,2400,b,2451,a,2756,c,2808,b,2863,a,2994,3013,3014,3019,3038,3052,3054,3056,3066,3069,3082,-,3085,3087,3088,3090,3091,3093,3095,-,3098,3101,-,3103,3105,-,3112,3114,3116,-,3120,3122,-,3163,3165,-,3374,3165,3375  
46,2071, 2073,s,t,2162,c,2208,b,2257,a,2400,b,2451,a,2756,c,2808,b,2863,a,3124,3171,3188,3191,3194,3196,3197,3198,3206,3216,3218,3219,3221,3227,3228,3231,3233,3234,3238,-,3241,3244,-,3247,3249,3250,3252,-,3265,3267,-,3271,3273,-,3278,3280,-,3406,3280,3407  

Table 6.1. Continue 5

47,2163,2165,br,t,2208,b,2257,a,2400,b,2451,a,2756,c,2808,b,2863,a,3255,3261,3271,3280,3285,3292,3301,3312,3327,3331,3342,3343,3346,-,3348,3351,3353,3355,-,3357,3360,-,3371,3375,-,3379,3381,-,3384,3387,3389,3390,3392,-,3402,3404,-,3408,3412,3413,3422,c,3415,-,3427,3480,b,3541,a,3429,-,3608,3429,3609
48,2257,2257,2257,a,2258,t,2400,b,2451,a,2756,c,2808,b,2863,a,3418,3422,c,3431,3445,3459,3480,b,3487,3491,3492,3495,3499,3509,3512,3515,3518,3519,3522,3523,3526,-,3528,3535,3540,3541,a,3545,-,3547,3549,-,3552,3554,-,3563,3565,3567,3568,3570,3572,-,3578,3580,-,3583,3586,3587,3589,-,3595,3597,-,3605,3607,-,3618,3620,-,3630,3632,-,3640,3660,c,3642,-,3774,3642,3775
49,2353, 2354_s,2400,b,2451,a,2756,c,2808,b,2863,a,3422,c,3480,b,3541,a,3608,3627,3637,3640,3642,3644,3646,3647,3649,3652,3653,3655,3660,c,3665,3669,3671,3675,3677,3678,3680,-,3683,3685,3688,-,3692,3694,-,3701,3707,3709,3720,b,3711,-,3722,3724,-,3730,3732,-,3735,3737,-,3740,3742,3743,3745,3747,-,3755,3783,a,3757,-,3825,3827,-,3837,3839,-,3916,3839,3917  

Table 6.1. Continue 6

50,2451,2451,2451,a,2452,t,2756,c,2808,b,2863,a,3422,c,3480,b,3541,a,3660,c,3685,3688,3692,3712,3714,3716,3720,b,3726,3743,3745,3749,3750,3752,3753,3758,3762,3766,3767,3769,3770,3772,3775,3779,3780,3783,a,3782,-,3785,3788,-,3791,3796,3803,3805,3811,3813,3817,-,3823,3825,3828,-,3832,3834,-,3840,3842,3843,3845,3846,3848,-,3869,4095,b,4161,a,3871,-,4188,3871,4189
51,2551, 2552_s,2756,c,2808,b,2863,a,3422,c,3480,b,3541,a,3660,c,3720,b,3783,a,3871,3894,3927,3938,3986,3998,4004,4018,4032,4035,4037,4042,4048,-,4050,4053,4060,4064,-,4066,4068,4072,4076,4079,-,4083,4085,4087,4090,4091,4093,4095,b,4095,-,4100,4102,-,4104,4107,-,4109,4112,-,4120,4124,4125,4127,-,4131,4133,-,4156,4161,a,4158,-,4164,4166,-,4196,4199,4200,4202,-,4206,4208,-,4231,4233,-,4380,4233,4381
 


==> anc/dataTable6.2.csv <==
Table 6.2. Upper bounds on the cyclic existence bound E_c(k), 52 <= k <= 83

52, 4359, 4541, 60, 5687, 6039, 68, 7463, 7913, 76, 10023, 10179 
53, 4463, 4695, 61, 5994, 6269, 69, 8111, 8291, 77, 10229, 10409 
54, 4513, 4747, 62, 6150, 6431, 70, 8125, 8435, 78, 10395, 10599 
55, 5195, 5197, 63, 6611, 6783, 71, 8288, 8661, 79, 10800, 10817 
56, 5341, 5451, 64, 6796, 7055, 72, 8694, 8947, 80, 10977, 11127 
57, 5501, 5547, 65, 6853, 7187, 73, 8813, 9027, 81, 11396, 11435 
58, 5551, 5703, 66, 7279, 7515, 74, 8965, 9507, 82, 11443, 11629 
59, 5612, 5823, 67, 7359, 7639, 75, 9883, 9965, 83, 11593, 12041

==> anc/dataTable6.3.csv <==
Table 6.3. New cyclic symmetric configurations v_k

17, 382, 0,25,69,81,88,89,112,123,126,128,141,174,196,202,206,223,232  
17, 383,385,386,388, 0,5,15,34,35,42,73,75,86,89,98,134,151,155,177,183,201  
 17, 384,0,68,70,84,90,107,111,120,139,151,185,186,193,196,211,244,249  
 17, 387, 0,5,7,17,52,56,67,80,81,100,122,138,159,165,168,191,199  
 18,389,0,10,27,28,35,50,74,94,103,105,108,146,159,165,191,195,207,228  
 18,391,0, 1, 4,15,35,42,75,85,94,111,133,139,141,157,162,194,206,219  
 18,395,0,71,73,81,85,88 117 118 141 167 172 183 192 210 231 244 250 272 
 18,396,0,79,89,106,107,114,129,153,173,182,184,187,225,238,244,270,274,286  
 18,397,0,36,50,56,59,74,78,85,122,139,147,149,179,180,192,226,231,247  
 18,398,0,18,30,32,71,84,90,93,119,127,152,169,176,192,196,197,207,243  
 18, 401, 0,71,94,104,136,160,164,176,195,217,238,243,256,263,290,292,293,301  
 18,404,0, 2,10,14,17,46,47,70,96,101,112,121,139,160,173,179,201,236 
 18, 405,407, 0,2,10,22,53,56,82,83,89,98,130,148,153,167,188,192,205,216  
 18, 406, 0,49,59,62,97,99,117,141,173,180,184,192,201,206,207,237,253,278  
 18,408,0,14,15,27,50,53,60,81,97,115,137,139,145,156,188,208,213,217 
 18, 409, 0,91,193,195,203,215,246,249,275,276,282,291,323,341,346,360,381,385  
 18 ,410,0,36,68,103,110,111,121,124,130,161,176,200,202,225,230,247,259,263 
 18,411,0,93,195,197,205,217,248,251,277,278,284,293,325,343,348,362,383,387 

==> anc/dataTable7.1.csv <==
Table 7.1. The currently known parameters of symmetric configurations v,k  (cyclic and non,-,cyclic)

3, 7, 7, 7, 7, 100 
4, 13, 13, 13, 13, 100 
5, 21, 21,a,22,t,23, 23, 100 
6, 31, 31,a,32,t,33,34, 34, 35, 100 
7, 43, 43,br,44,t,45,48,bfr,49,mr,50,mr, 48, 51, 75 
8, 57, 57,a,58,t,63,bfr,64,mr,-,68,mr, 63, 69, 67
9, 73, 73,a,74,t,78,gh,80,bfr,81,mr,-,88,mr, 80, 89, 75 
10, 91, 91,a,92,t,98,j,107,y,-,109,y,110,cfkmrST, 107, 111, 35 
11, 111,111,112,120,bfr,121,mr,-,133,mr,135,y,-,142,y,143,myS,144,myrST, 135, 145, 76 
12, 133,133,a,134,t,135,154,L,155,L,156,mrST,-,169,mrST,170,mrTX, 154, 171, 52 
13, 157,158,t,168,bfr,169,mr,-,183,mr,189,g,193,y,-,209,y,210,myr,-,212,myr, 193, 213, 68 
14, 183, 183,a,184,t,210,g,222,L,223,L,224,m,225,myr,-,254,myr, 222, 255, 50 
15, 211, 211,br,212,t,231,g,238,L,239,L,240,mr,-,266,mr,267,myr,-,302,myr, 238, 303, 73  
16, 241,252,gh,255,bfr,256,mr,-,321,mr,322,L,rTZ,323,mrS,-,354,mrS,255, 355, 89 
17, 273,273,a,274,t,288,bfr,289,mr,-,307,mr,321,L,322,L,323,mS,372,W,324,mr,-,381,mr,382,Z,-,388,Z,389,L,Z,390,L,Z,391,mSZ,-,398,mSZ,321,399,79 
18, 307,307,a,340,L,341,L,342,mr,-,381,mr,389,Z,391,Z,395,Z,-,398,Z,401,Z,403,gZ,404,Z,-,411,Z,412,L,Z,413,L,Z,414,mSZ,-,432,mSZ,403, 433, 63 

Table 7.1. Continue 1

19, 343,344,t,360,bfr,361,mr,-,381,mr,434,g W,435,L,436,L,437,mS,-,457,mS,458,L,rT,459,L,rT,465,W,460,mrT,-,492,mrT, 434, 493, 54 
20, 381,381,a,382,t,458,L,459,L,465,W,460,mS,-,481,mS,482,L,rT,558,W,483,mrT,-,566,mrT,458, 567, 59 
21, 421, 422,t,481,L,482,L,483,mS,558,W,640,X,484,mr,-,666,mr,481, 667, 76 
22, 463,463,br,464,t,504,L,505,L,558,W,506,mr,-,573,mr,574,L,r,640,X,575,mr,-,712,mr, 504, 713, 84 
23, 507,507,br,508,t,528,bfr,529,mr,-,553,mr,558,gW,573,L,574,L,575,m,576,mr,-,744,mr, 573, 745, 84 
24, 553,553,a,554,t,589,g,598,L,599,L,600,mr,-,673,mr,674,L,r,675,mr,-,850,mr, 598, 851, 85 
25, 601,620,gh,624,b f P r,625,mr,-,651,mr,673,L,674,L,675,m,906,W,912,X,938,W,676,mr,-,960,mr, 673, 961, 88 
26, 651,651,a,652,t,700,L,701,L,702,mr,-,781,mr,782,r,783,mr,-,984,mr,700, 985, 85 
27, 703,728,bfr,729,mr,-,757,mr,781,L,782,L,783,mS,784,mr,-,1065,mr,1066,rTZ,-,1072,rTZ,1073,mS Z,-,1103,mS Z,1104,rTZ,1105,L,rTZ,1106,L,rTZ,781, 1107, 88 
28, 757,757,a,758,t,810,L,811,L,812,mr,-,1065,mr,1066,rT,-,1072,rT,1073,mS,-,1103,mS,1104,rTZ,-,1109,rTZ,1110,mrSZ,-,1141,mrSZ,1142,rTZ,-,1145,rTZ,1146,L,rTZ,1147,mrSZ,-,1170,mrSZ,810, 1171, 87

Table 7.1. Continue 2

29, 813,814,t,840,bfr,841,mr,-,871,mr,897,L,898,L,899,mS,900,mr,-,1057,mr,1071,L,1072,L,1073,mS,-,1103,mS,1104,rT,-,1109,rT,1110,mS,-,1141,mS,1142,rT,-,1146,rT,1147,mS,-,1179,mS,1180,rTZ,-,1183,rTZ,1184,mS,-,1219,mS,1220,rTZ,1221,mS,-,1246,mS,1071, 1247,85
30, 871,871,a,872,t,928,L,929,L,930,mr,-,1057,mr,1108,L,1109,L,1110,mS,-,1141,mS,1142,rT,-,1146,rT,1147,mS,-,1179,mS,1180,rT,-,1183,rT,1184,mS,-,1217,mS,1218,rT,-,1220,rT,1262,W,1221,mS,-,1360,mS,1108, 1361, 78 
31, 931,931,br,932,t,960,bfr,961,mr,-,1057,mr,1145,L,1146,L,1147,mS,-,1179,mS,1180,rT,-,1183,rT,1184,mS,-,1217,mS,1218,rT,-,1220,rT,1221,mS,-,1255,mS,1256,rT,\ 1257,rT,1262,W,1258,mSrT,-,1494,mSrT,1145, 1495, 79 
32, 993,993,a,994,t,1023,bfr,1024,mr,-,1057,mr,1182,L,1183,L,1184,mS,-,1217,mS,1218,rT,-,1220,rT,1221,mS,-,1255,mS,1256,rT,\ 1257,rT,1258,mS rT,-,1293,mS rT,1294,rT,1533,W,1295,mSrT,-,1568,mSrT, 1182, 1569, 73
33, 1057,1057,a,1058,t,1219,L,1220,L,1221,mS,-,1255,mS,1256,rT,1257,rT,1258,mSrT,-,1293,mSrT,1294,rT,1634,W,1295,mr,-,1718,mr, 1219, 1719, 75 
34, 1123,1123,br,1124,t,1256,L,1257,L,1258,mS,-,1293,mS,1294,rT,1295,mr,-,1429,mr,1430,rT,-,1434,rT,1634,W,1800,X,1435,mS,-,1876,mS, 1256, 1877, 82
 
Table 7.1. Continue 3

35, 1191,1192,t,1293,L,1294,L,1295,mS,1296,mr,-,1407,mr,1433,L,1434,L,1435,mS,-,1471,mS,1472,rT,-,1475,rT,1800,P,1476,mS,-,1974,mS, 1433, 1975, 83 
36, 1261,1330,L,1331,L,1332,mr,-,1407,mr,1474,L,1475,L,1476,mS,-,1513,mS,1514,rT,-,1516,rT,1517,mS,-,1519,mS,2000,X,1520,mrT,-,2010,mrT, 1474, 2011, 82 
37, 1333,1334,t,1368,bfr,1369,mr,-,1407,mr,1515,L,1516,L,1517,mS,-,1555,mS,1556,rT,-,1557,rT,1558,mr,-,2198,mr, 1515, 2199, 83 
38, 1407,1407,a,1556,L,1557,L,1558,mS,1559,mS,1560,mrST,-,1597,mrST,1598,rT,1599,mrT,-,1761,mrT,1762,rT,1763,mr,-,2292,mr, 1556, 2293, 83 
39, 1483,1483,br,1484,t,1597,L,1598,L,1599,mS,1600,mrT,-,1761,mrT,1762,rT,1763,mr,-,2504,mr, 1597, 2505, 89 
40, 1561,1562,t,1638,L,1639,L,1640,mr,-,1761,mr,1762,\ rT,1763,mr,-,1921,mr,1922,rT,-,1926,rT,1927,m,-,1931,m,1932,mr,-,2564,mr, 1638, 2565, 92 
41, 1641,1642,t,1680,b r,1681,mr,-,1723,mr,1761,L,1762,L,1763,m,1764,mr,-,1893,mr,1925,L,1926,L,1927,mS,-,1969,mS,1970,rT,-,1973,rT,1974,m,-,2610,m, 1925, 2611, 92 
42, 1723,1723,a,1724,t,1804,L,1805,L,1806,mr,-,1893,mr,1972,L,1973,L,1974,mS,-,2017,mS,2018,rT,-,2020,rT,2021,m,-,2794,m, 1972, 2795, 85 
43, 1807,1807,br,1808,t,1848,br,1849,mr,-,1893,mr,2019,L,2020,L,2021,mS,-,2065,mS,2066,rT,-,2067,rT,2068,mr,-,2485,mr,2486,rT,-,2490,rT,2491,mS,-,2593,mS,2594,rT,-,2595,rT,2596,mS,-,3014,mS, 2019, 3015, 86 

Table 7.1. Continue 4

44, 1893,1893,a,1894,t,2066,L,2067,L,2068,mS,-,2113,mS,2114,rT,2115,m,-,2301,m,2302,r,2303,m,-,2485,m,2486,rT,-,2490,rT,2491,mS,-,2539,mS,2540,rT,-,2543,rT,2544,mS,-,2593,mS,2594,rT,-,2595,rT,2596,mS,-,2647,mS,2648,rT,-,2649,rT,2650,mS,-,3192,mS, 2066, 3193, 86 
45, 1981,1982,t,2113,L,2114,L,2115,mS,2116,mr,-,2301,mr,2302,r,2303,mr,-,2485,mr,\ 2486,rT,-,2490,rT,2491,mS,-,2539,mS,2540,rT,-,2543,rT,2544,mS,-,2593,mS,2594,rT,-,2596,rT,2597,mS,-,2647,mS,2648,rT,-,2649,rT,2650,mrST,-,2701,mrST,2702,rT,2703,mrST,-,3374,mrST,2113,3375,90
46, 2071,2072,t,2160,L,2161,L,2162,mr,-,2301,mr,2302,r,2303,mr,-,2485,mr,2486,rT,-,2490,rT,2491,mS,-,2539,mS,2540,rT,-,2543,rT,2544,mS,-,2593,mS,2594,rT,-,2596,rT,2597,mS,-,2647,mS,2648,rT,-,2649,rT,2650,mrST,-,2701,mrST,2702,rT,2703,mrST,-,3446,mrST, 2160, 3407, 93 
47, 2163,2163,br,2164,t,2208,br,2209,mr,-,2257,mr,2301,L,2302,L,2303,m,2304,mr,-,2451,mr,2489,L,2490,L,2491,mS,-,2539,mS,2540,rT,-,2543,rT,2544,mS,-,2593,mS,2594,rT,-,2596,rT,2597,mS,-,2647,mS,2648,rT,-,2649,rT,2650,mr S,-,2701,mr S,2702,rT,2703,mr,-,3608,mr,2489,3609,91

Table 7.1. Continue 5
48, 2257,2257,a,2258,t,2350,L,2351,L,2352,mr,-,2451,mr,2542,L,2543,L,2544,mS,-,2593,mS,2594,rT,-,2596,rT,2597,mS,-,2647,mS,2648,rT,-,2649,rT,2650,mrST,-,2701,mrST,2702,rT,2703,mr,-,2881,mr,2882,rT,-,2890,rT,2891,mS,-,3774,mS, 2542, 3775, 88 
49, 2353,2400,b r,2401,mr,-,2451,mr,2595,L,2596,L,2597,mS,-,2647,mS,2648,rT,-,2649,rT,2650,mrST,-,2701,mrST,2702,rT,2703,mr,-,2863,mr,2889,L,2890,L,2891,mS,-,2941,mS,2942,rT,-,2949,rT,2950,mS,-,3916,mS, 2889, 3917, 86 
50, 2451,2451,a,2452,t,2648,L,2649,L,2650,mS,-,2701,mS,2702,rT,2703,mr,-,2863,mr,2948,L,2949,L,2950,mS,-,3001,mS,3002,rT,-,3008,rT,3009,mS,-,4188,mS, 2948, 4189, 83 
51, 2551,2701,L,2702,L,2703,mS,2704,mr,-,2863,mr,3007,L,3008,L,3009,mS,-,3061,mS,3062,rT,-,3067,rT,3068,mS,-,4380,mS, 3007, 4381, 83 

==> anc/dataTable7.2.csv <==
Table 7.2. The currently known parameters of symmetric configurations v_k (cyclic and non,-,cyclic). Constructions are not remarked

3, 7, 7, 7, 7, 100
4, 13, 13, 13, 13, 100
5, 21, 21,22,23, 23, 100
6, 31, 31,32,33,34, 34, 35, 100
7, 43, 43,44,45,48,49,50, 48, 51, 75
8, 57, 57,58,63,-,68, 63, 69, 67
9, 73, 73,74,78,80,-,88, 80, 89, 75
10, 91, 91,92,98,107,-,110, 107, 111, 35
11, 111, 111,112,120,-,133,135,-,144, 135, 145, 76
12, 133, 133,134,135,154,-,170,154, 171, 52
13, 157, 158,168,-,183,189,193,-,212, 193, 213, 68
14, 183, 183,184,210,222,-,254,222, 255, 50
15, 211, 211,212,231,238,-,302, 238, 303, 73
16, 241, 252,255,-,354, 255, 355, 89
17, 273, 273,274,288,-,307,321,-,398, 321, 399, 79
18, 307, 307,340,-,381,389,391,395,-,398,401,403,-,432,403, 433, 63
19, 343, 344,360,-,381,434,-,492,434, 493, 54
20, 381, 381,382,458,-,566,458, 567, 59
21, 421, 422,481,-,666, 481, 667, 76
22, 463, 463,464,504,-,712,504, 713, 84
23, 507, 507,508,528,-,553,558,573,-,744, 573, 745, 84
24, 553, 553,554,589,598,-,850,598, 851, 85
25, 601, 620,624,-,651,673,-,960, 673, 961, 88
26, 651, 651,652,700,-,984,700, 985, 85
27, 703, 728,-,757,781,-,1106, 781, 1107,88
28, 757, 757,758,810,-,1170,810, 1171, 87
29, 813, 814,840,-,871,897,-,1057,1071,-,1246,1071, 1247, 85
30, 871, 871,872,928,-,1057,1108,-,1360, 1108, 1361, 78
31, 931, 931,932,960,-,1057,1145,-,1494, 1145, 1495, 79
32, 993, 993,994,1023,-,1057,1182,-,1568, 1182, 1569, 73

Table 7.2. Continue

33, 1057, 1057,1058,1219,-,1718,1219, 1719, 75
34, 1123, 1123,1124,1256,-,1876, 1256, 1877, 82
35, 1191, 1192,1293,-,1407,1433,-,1974, 1433, 1975, 83
36, 1261, 1330,-,1407,1474,-,2010, 1474,2011, 82
37, 1333, 1334,1368,-,1407,1515,-,2198, 1515, 2199, 83
38, 1407, 1407,1556,-,2292, 1556, 2293,83
39, 1483, 1483,1484,1597,-,2504, 1597, 2505, 89
40, 1561, 1562,1638,-,2564,1638, 2565, 92
41, 1641, 1642,1680,-,1723,1761,-,1893,1925,-,2610, 1925, 2611, 92
42, 1723, 1723,1724,1804,-,1893,1972,-,2794, 1972, 2795, 85
43, 1807, 1807,1808,1848,-,1893,2019,-,3014, 2019, 3015, 86
44, 1893, 1893,1894,2066,-,3192,2066, 3193, 86
45, 1981, 1982,2113,-,3374,2113, 3375, 90
46, 2071, 2072,2160,-,3446,2160, 3407, 93
47, 2163, 2163,2164,2208,-,2257,2301,-,2451,2489,-,3608 , 2489, 3609, 91
48, 2257, 2257,2258,2350,-,2451,2542,-,3774,2542, 3775, 88
49, 2353, 2400,-,2451,2595,-,2863,2889,-,3916, 2889, 3917, 86
50, 2451, 2451,2452,2648,-,2863,2948,-,4188, 2948, 4189, 83
51, 2551, 2701,-,2863,3007,-,4380, 3007,4381, 83
52, 2653, 2654, 2754,-,2863,3066,-,4540, 3066, 4541, 84
53, 2757, 2758, 2808,-,2863,3125,-,4694, 3125, 4695, 83
54, 2863, 2863,2864,3184,-,4746,3184, 4747, 83
55, 2971, 2971,2972, 3243,-,5196, 3243, 5197, 88
56, 3081, 3082, 3302,-,5450,3302, 5451, 91
57, 3193, 3194, 3361,-,5546,3361, 5547, 93
58, 3307, 3307,3308,3420,-,5702, 3420, 5703, 95
59, 3423, 3424, 3480,-,3541,3597,-,5822, 3597, 5823, 95
60, 3541, 3541,3542,3658,-,3783,3838,-,6038, 3838, 6039, 93
61, 3661, 3662, 3720,-,3783,3902,-,6268, 3902, 6269, 93
62, 3783, 3783,3966,-,6430, 3966, 6431,93
63, 3907, 3907,3908,4030,-,4161,4219,-,6782, 4219, 6783, 94
64, 4033, 4095,-,4161,4286,-,7054, 4286,7055, 94

